Concurrent Scheduling of High-Level Parallel Programs on Multi-GPU Systems

Parallel programming models can encourage performance portability by moving the responsibility for work assignment and data distribution from the programmer to a runtime system. However, analyzing the resulting implicit memory allocations, coherence operations and their interdependencies can quickly introduce delays into the latency-sensitive execution pipeline of a distributed-memory application. In this paper, we show how graph-based intermediate representations help moving such scheduling work out of the critical path. In the context of SYCL programs distributed onto accelerator clusters, we introduce the instruction graph, a low-level representation that preserves full concurrency between memory management, data transfers, MPI peer-to-peer communication and kernel invocation. Through integration within the Celerity runtime, we demonstrate how instruction-graph scheduling enables a system architecture that performs this analysis concurrently with execution. Using a scheduler lookahead mechanism, we further detect changing access patterns to optimize memory allocation in the presence of virtualized buffers. We show the effectiveness of our method through strong-scaling benchmarks with multiple Celerity applications on up to 128 GPUs in a production cluster.

==> profile/profile.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x490 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from math import inf\n",
    "from os.path import join\n",
    "\n",
    "color_map = {\n",
    "    'user': '#e2611b',\n",
    "    'cdag': '#77d81d',\n",
    "    'idag': '#c239b6',\n",
    "    'execute': '#2388be',\n",
    "}\n",
    "\n",
    "yaxis_labels = {\n",
    "    'user': 'user program',\n",
    "    'cdag': 'command-graph generation',\n",
    "    'idag': 'instruction-graph generation',\n",
    "    'execute': 'execution',\n",
    "}\n",
    "\n",
    "def read_timestamp_file(filename):\n",
    "    try:\n",
    "        with open(filename) as f:\n",
    "            return int(f.read())\n",
    "    except (FileNotFoundError, ValueError):\n",
    "        return 0\n",
    "\n",
    "def read_string_file(filename):\n",
    "    try:\n",
    "        with open(filename) as f:\n",
    "            return f.read()\n",
    "    except (FileNotFoundError, ValueError):\n",
    "        return ''\n",
    "\n",
    "fig, axes = plt.subplots(nrows=3, figsize=(12, 4.9), gridspec_kw=dict(hspace=0.4))\n",
    "\n",
    "for row, experiment in enumerate(['nbody', 'wave_sim', 'rsim_small']):\n",
    "    ax = axes[row]\n",
    "\n",
    "    input_files = [\n",
    "        ('runtime', 'profile.runtime.csv'),\n",
    "        ('scheduler', 'profile.scheduler.csv'),\n",
    "        ('executor', 'profile.executor.csv')\n",
    "    ]\n",
    "\n",
    "    with open(join(experiment, 'profile.cmdline'), 'rb') as f:\n",
    "        args = f.read().replace(b'\\0', b' ').decode('utf-8')\n",
    "\n",
    "    global_start = read_timestamp_file(join(experiment, 'profile.start.txt'))\n",
    "    global_stop = read_timestamp_file(join(experiment, 'profile.stop.txt'))\n",
    "    title = read_string_file(join(experiment, 'title.txt'))\n",
    "\n",
    "    series = []\n",
    "    for label, file in input_files:\n",
    "        df = pd.read_csv(join(experiment, file))\n",
    "        start = df['start']\n",
    "        stop = df['stop']\n",
    "        if 'tag' in df.columns:\n",
    "            for tag in df.tag.unique():\n",
    "                df_tag = df[df.tag == tag]\n",
    "                series.append((tag, df_tag.start, df_tag.stop))\n",
    "        else:\n",
    "            series.append((label, df.start, df.stop))\n",
    "\n",
    "    for i, (label, start, stop) in enumerate(series):\n",
    "        start = (start - global_start) / 1e6\n",
    "        stop = (stop - global_start) / 1e6\n",
    "        colors = color_map[label]\n",
    "        ax.hlines(np.full(start.shape, i), start, stop, colors=colors, linewidth=15)\n",
    "    ax.set_ylim(len(series) - 0.4, -0.6)\n",
    "    ax.set_yticks(range(len(series)))\n",
    "    ax.set_yticklabels([yaxis_labels[s[0]] for s in series])\n",
    "    if global_stop != global_start:\n",
    "        ax.set_xlim(0, (global_stop - global_start) / 1e6)\n",
    "    if row == 2:\n",
    "        ax.set_xlabel('elapsed time')\n",
    "    ax.set_title(title, x=0.99, y=1.0, pad=-18, ha='right')\n",
    "    ax.xaxis.set_major_formatter('{x:.0f} ms')\n",
    "    # ax.set_title(f'{title}\\n{args}')\n",
    "\n",
    "fig.savefig(f'profile.pdf', bbox_inches='tight', dpi=300)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> scaling/strong-scaling.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "\n",
    "def read_nbody_csv(path):\n",
    "    df = pd.read_csv(path, sep=';')\n",
    "    df = df.groupby('num_gpus').agg(steps_per_sec=('steps_per_sec', 'median')).reset_index()\n",
    "    df['step_time_s'] = 1 / df['steps_per_sec']\n",
    "    seq_steps_per_sec = df.loc[df['num_gpus'] == 1, 'steps_per_sec'].values[0]\n",
    "    df['speedup'] = df['steps_per_sec'] / seq_steps_per_sec\n",
    "    df['par_efficiency'] = df['speedup'] / df['num_gpus']\n",
    "    return df\n",
    "\n",
    "nbody_idag = read_nbody_csv('leonardo-nbody-float-tiled-1M-100-idag.csv')\n",
    "nbody_bm = read_nbody_csv('leonardo-nbody-float-tiled-1M-100-legacy-buffer-manager.csv')\n",
    "nbody_mgpu = read_nbody_csv('leonardo-nbody-float-tiled-1M-100-legacy-ccgrid-multigpu.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_rsim_csv(path):\n",
    "    df = pd.read_csv(path, sep=';')\n",
    "    df = df.groupby('num_gpus').agg(ms_per_timestep=('ms_per_timestep', 'median')).reset_index()\n",
    "    df['step_time_s'] = df['ms_per_timestep'] / 1000\n",
    "    df['steps_per_sec'] = 1 / df['step_time_s']\n",
    "    seq_steps_per_sec = df.loc[df['num_gpus'] == 1, 'steps_per_sec'].values[0]\n",
    "    df['speedup'] = df['steps_per_sec'] / seq_steps_per_sec\n",
    "    df['par_efficiency'] = df['speedup'] / df['num_gpus']\n",
    "    return df\n",
    "\n",
    "rsim_idag = read_rsim_csv('leonardo-rsim-rvl-1000-idag.csv')\n",
    "rsim_bm_naive = read_rsim_csv('leonardo-rsim-rvl-1000-legacy-buffer-manager-naive.csv')\n",
    "rsim_mgpu_naive = read_rsim_csv('leonardo-rsim-rvl-1000-legacy-ccgrid-multigpu-naive.csv')\n",
    "rsim_bm_hack = read_rsim_csv('leonardo-rsim-rvl-1000-legacy-buffer-manager-resize-hack.csv')\n",
    "rsim_mgpu_hack = read_rsim_csv('leonardo-rsim-rvl-1000-legacy-ccgrid-multigpu-resize-hack.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_wave_sim_csv(path, n_steps):\n",
    "    df = pd.read_csv(path, sep=';')\n",
    "    df = df.groupby('num_gpus').agg(total_ms=('total_ms', 'median')).reset_index()\n",
    "    df['step_time_s'] = df['total_ms'] / 1000 / n_steps\n",
    "    df['steps_per_sec'] = 1 / df['step_time_s']\n",
    "    seq_steps_per_sec = df.loc[df['num_gpus'] == 1, 'steps_per_sec'].values[0]\n",
    "    df['speedup'] = df['steps_per_sec'] / seq_steps_per_sec\n",
    "    df['par_efficiency'] = df['speedup'] / df['num_gpus']\n",
    "    return df\n",
    "\n",
    "wave_sim_idag = read_wave_sim_csv('leonardo-wavesim-16k-200-idag.csv', 200)\n",
    "wave_sim_bm = read_wave_sim_csv('leonardo-wavesim-16k-200-legacy-buffer-manager.csv', 200)\n",
    "wave_sim_mgpu = read_wave_sim_csv('leonardo-wavesim-16k-200-legacy-ccgrid-multigpu.csv', 200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1300x350 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "from matplotlib import ticker as mticker\n",
    "\n",
    "STYLES=['o-', 's-', '^-', 'v-', '<-', '>-', 'x-', 'D-']\n",
    "\n",
    "def plot_one(ax, dfs_and_labels, title):\n",
    "    for i, (df, label) in enumerate(dfs_and_labels):\n",
    "        ax.plot(df['num_gpus'], df['speedup'], STYLES[i], ms=6, label=label)\n",
    "\n",
    "    POWERS = [2**i for i in range(0, 8)]\n",
    "    ax.set_xscale('log')\n",
    "    ax.set_xticks(POWERS)\n",
    "    ax.get_xaxis().set_major_formatter(mticker.ScalarFormatter())\n",
    "    ax.set_xlabel('number of GPUs')\n",
    "\n",
    "    ax.set_yscale('log')\n",
    "    ax.set_yticks(POWERS)\n",
    "    ax.get_yaxis().set_major_formatter(mticker.ScalarFormatter())\n",
    "    ax.set_ylabel('speedup')\n",
    "    # ax.set_ylabel('parallel efficiency')\n",
    "    # ax.set_ylim(-0.05, 1.05)\n",
    "    ax.set_ylim(ax.get_xlim())\n",
    "\n",
    "    ax.minorticks_off()\n",
    "    ax.grid(axis='both')\n",
    "\n",
    "    ax.legend(loc='upper left', framealpha=1)\n",
    "    ax.set_title(title)\n",
    "\n",
    "fig, axes = plt.subplots(ncols=3, figsize=(13, 3.5), gridspec_kw={'wspace': 0.3})\n",
    "\n",
    "plot_one(axes[0], [\n",
    "        (nbody_idag, 'proposed'),\n",
    "        (nbody_bm, 'baseline'),\n",
    "        # (nbody_mgpu, 'mgpu'),\n",
    "    ], r'$N$-Body, $N=2^{20}$, 100 time steps')\n",
    "\n",
    "plot_one(axes[1], [\n",
    "        (rsim_idag, 'proposed'),\n",
    "        (rsim_bm_naive, 'baseline'),\n",
    "        (rsim_bm_hack, 'baseline+workaround'),\n",
    "        # (rsim_mgpu_naive, 'mgpu (naive)'),\n",
    "        # (rsim_mgpu_hack, 'mgpu (resize hack)'),\n",
    "    ], r'RSim, 84k triangles, 1000 time steps')\n",
    "\n",
    "handles, labels = axes[1].get_legend_handles_labels()\n",
    "handles[1], handles[2] = handles[2], handles[1]\n",
    "labels[1], labels[2] = labels[2], labels[1]\n",
    "axes[1].legend(handles, labels)\n",
    "\n",
    "plot_one(axes[2], [\n",
    "        (wave_sim_idag, 'proposed'),\n",
    "        (wave_sim_bm, 'baseline'),\n",
    "        # (wave_sim_mgpu, 'mgpu'),\n",
    "    ], r'WaveSim, 16k$\\times$16k, 200 time steps')\n",
    "fig.savefig('strong-scaling.pdf', bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

